Nonparametric Bayesian testing for monotonicity

This paper studies the problem of testing whether a function is monotone from a nonparametric Bayesian perspective. Two new families of tests are constructed. The first uses constrained smoothing splines, together with a hierarchical stochastic-process prior that explicitly controls the prior probability of monotonicity. The second uses regression splines, together with two proposals for the prior over the regression coefficients. The finite-sample performance of the tests is shown via simulation to improve upon existing frequentist and Bayesian methods. The asymptotic properties of the Bayes factor for comparing monotone versus non-monotone regression functions in a Gaussian model are also studied. Our results significantly extend those currently available, which chiefly focus on determining the dimension of a parametric linear model.

==> graphs/bowmanfunction.R <==
x = seq(1/400,1,length=400)

a=0.78
f = 1 + x-a*exp(-0.5*(x-0.5)^2/0.1^2)
y = f + rnorm(400,0,1)

par(mar=c(3,2,1,1))
plot(x,y, pch=19, col='grey', bty='n', xlab='', ylab='', main='')
lines(x,f)
